The Bending of C$_3$: Experimentally Probing the $l$-type Doubling and Resonance

C$_3$, a pure carbon chain molecule that has been identified in different astronomical environments, is considered a good probe of kinetic temperatures through observation of transitions involving its low-lying bending mode ($\nu_2$) in its ground electronic state. The present laboratory work aims to investigate this bending mode with multiple quanta of excitation by combining recordings of high resolution optical and infrared spectra of C$_3$ produced in discharge experiments. The optical spectra of rovibronic (A $^1\Pi_u -$ X $^1\Sigma_g^+$) transitions have been recorded by laser induced fluorescence spectroscopy using a single longitude mode optical parametric oscillator as narrow bandwidth laser source at the University of Science and Technology of China. 36 bands originating from X(0$v_2$0), $v_2 = 0-5$, are assigned. The mid-infrared spectrum of the rovibrational $\nu_3$ band has been recorded by Fourier-transform infrared spectroscopy using a globar source on the AILES beamline of the SOLEIL synchrotron facility. The spectrum reveals hot bands involving up to 5 quanta of excitation in $\nu_2$. From combining analyses of all the presently recorded spectra and literature data, accurate rotational parameters and absolute energy levels of C$_3$, in particular for states involving the bending mode, are determined. A single PGOPHER file containing all available data involving the X and A states (literature and present study) is used to fit all the data. The spectroscopic information derived from this work enables new interstellar searches for C$_3$, not only in the infrared and optical regions investigated here but also notably in the $\nu_2$ band region (around 63 cm$^{-1}$) where vibrational satellites can now be accurately predicted. This makes C$_3$ a universal diagnostic tool to study very different astronomical environments, from dark and dense to translucent clouds.

==> Figures/plotSpectra_C3_egy020.py <==
#!/home/marie/anaconda3/bin/python3.6
#coding -*-coding:Utf-8 -*

# Import
import sys # basic files tools

from function import *




##################################

file_name = 'energies.log'
name = '020'

level = '$\mathrm{\\tilde{X}}$(020):'
state1 = '$\Sigma_g^+$'
state2 = '$\Delta_g$'
state3 =''
 
B020 = 0.452342025668153
D020 = 2.419506707503055e-6

E0 = 132.800147
J0=0
E1 = 133.941285
J1=2
E0c = E0-B020*J0*(J0+1)+D020*J0**2*(J0+1)**2
E1c = E1-B020*J1*(J1+1)+D020*J1**2*(J1+1)**2

T0 = (E0c+E1c)/2
q1 = .002850530706689974*2
qlist = [q1,0,-q1]

color_list = [ '#005000', c020, '#05ff05', '#008c00','#00c800',]

label_list = [1,0,2]

                    
''' Read the file'''
J_list, egy_list, sym_list, state_list, obs_list = read_file(file_name, 'X020', B020, D020)

color_plot = makecolorlist(state_list,color_list, obs_list)

J_list_e, egy_list_e, color_plot_e, J_list_f, egy_list_f, color_plot_f = read_ef(J_list, egy_list,color_plot,sym_list)




fig = myplot(J_list_e, egy_list_e, color_plot_e, J_list_f, egy_list_f, color_plot_f, level, state1, state2, state3, label_list, name, color_list, T0, qlist)






==> Figures/plotSpectra_C3_egy030.py <==
#!/home/marie/anaconda3/bin/python3.6
#coding -*-coding:Utf-8 -*

# Import
import sys # basic files tools
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
import matplotlib.gridspec as gridspec
import matplotlib.ticker as ticker


from function import *




##################################

file_name = 'energies.log'
name = '030'

level = '$\mathrm{\\tilde{X}}$(030):'
state1 = '$\Pi_u$'
state2 = '$\Phi_u$'
state3 = ''

B030 = 0.461680184323024
D030 = 2.97E-06

E0 = 207.874083
J0=1
E1 = 209.782486
J1=3
E0c = E0-B030*J0*(J0+1)+D030*J0**2*(J0+1)**2
E1c = E1-B030*J1*(J1+1)+D030*J1**2*(J1+1)**2

T0 = (E0c+E1c)/2
q1 = .002850530706689974*2
qlist = [q1,-q1]

color_list = [ '#ad8407', c030, '#e7b009', '#f7c735', '#f9d76f'] 

label_list = [1,0,2]

                    
''' Read the file'''
J_list, egy_list, sym_list, state_list, obs_list = read_file(file_name, 'X030', B030, D030)

color_plot = makecolorlist(state_list,color_list, obs_list)

J_list_e, egy_list_e, color_plot_e, J_list_f, egy_list_f, color_plot_f = read_ef(J_list, egy_list,color_plot,sym_list)




fig = myplot(J_list_e, egy_list_e, color_plot_e, J_list_f, egy_list_f, color_plot_f, level, state1, state2, state3, label_list, name, color_list, T0, qlist)





